Measurement of the CP Violation Parameters in B0 -> pi+ pi- Decays

We present a measurement of the time-dependent charge-parity (CP) violation parameters in B0 -> pi+ pi- decays. The results are obtained from the final data sample containing 772 million BBbar pairs collected at the Upsilon(4S) resonance with the Belle detector at the KEKB asymmetric-energy e+e- collider. We obtain the CP violation parameters Acp = +0.33 +/- 0.06 (stat) +/- 0.03 (syst) and Scp = -0.64 +/- 0.08 (stat) +/- 0.03 (syst), where Acp and Scp represent the direct and mixing-induced CP asymmetry, respectively. Using an isospin analysis including results from other Belle measurements, we find 23.8 < phi2 < 66.8 degrees is disfavored at the 1 sigma level, where phi2 is one of the three interior angles of the CKM unitarity triangle related to B_{u,d} decays.

==> pipi.cc <==
pipi_tree()
{
  TCanvas *canvas = new TCanvas("canvas","",600, 350);
  gPad->SetFillColor(10);

  canvas->Range(0, 0, 600, 350);

  gStyle->SetLineWidth(2);

  TArrow *bbar1 = new TArrow(100, 150, 400, 150, 0.03, "");
  bbar1->Draw();
  TArrow *bbar2 = new TArrow(400, 150, 500, 150, 0.03, "-<-");
  bbar2->Draw();

  TArrow *d1 = new TArrow(100, 50, 400, 50, 0.03, "");
  d1->Draw();
  TArrow *d2 = new TArrow(400, 50, 500, 50, 0.03, "->-");
  d2->Draw();

  TLine *w = new TLine(300, 150, 400, 250);
  w->SetLineStyle(7);
  w->Draw();

  TArrow *d3 = new TArrow(400, 250, 500, 300, 0.03, "->-");
  d3->Draw();
  TArrow *d4 = new TArrow(400, 250, 500, 200, 0.03, "-<-");
  d4->Draw();

  TLatex t;
  t.SetTextSize(0.09);
  t.DrawLatex(20,90,"B^{0}");
  t.DrawLatex(70,140,"#bar{b}");
  t.DrawLatex(70,40,"d");
  t.DrawLatex(550,240,"#pi^{+}");
  t.DrawLatex(510,290,"u");
  t.DrawLatex(510,190,"#bar{d}");
  t.DrawLatex(550,90,"#pi^{-}");
  t.DrawLatex(510,140,"#bar{u}");
  t.DrawLatex(510,40,"d");
  t.DrawLatex(320,210,"W^{+}");
  t.DrawLatex(290,110,"V^{*}_{ub}");
  t.DrawLatex(375,275,"V_{ud}");

  canvas->Update();
  canvas->Print("pipi_tree.eps");
}

pipi_peng()
{
  TCanvas *canvas = new TCanvas("canvas","",600, 350);
  gPad->SetFillColor(10);

  canvas->Range(0, 0, 600, 350);

  gStyle->SetLineWidth(2);

  TArrow *bbar1 = new TArrow(100, 250, 400, 250, 0.03, "");
  bbar1->Draw();
  TArrow *bbar2 = new TArrow(400, 250, 500, 250, 0.03, "-<-");
  bbar2->Draw();

  TArrow *d1 = new TArrow(100, 50, 400, 50, 0.03, "");
  d1->Draw();
  TArrow *d2 = new TArrow(400, 50, 500, 50, 0.03, "->-");
  d2->Draw();

  TArc *w = new TArc(300, 250, 50, 0, 180);
  w->SetLineStyle(7);
  w->Draw();
  bbar1->Draw();

  TCurlyLine *gluon = new TCurlyLine(300, 250, 400, 150);
  gluon->Draw();

  TArrow *d3 = new TArrow(400, 150, 500, 200, 0.03, "->-");
  d3->Draw();
  TArrow *d4 = new TArrow(400, 150, 500, 100, 0.03, "-<-");
  d4->Draw();

  TLatex t;
  t.SetTextSize(0.09);
  t.DrawLatex(20,140,"B^{0}");
  t.DrawLatex(70,240,"#bar{b}");
  t.DrawLatex(70,40,"d");
  t.DrawLatex(550,210,"#pi^{+}");
  t.DrawLatex(510,240,"#bar{d}");
  t.DrawLatex(510,190,"u");
  t.DrawLatex(550,60,"#pi^{-}");
  t.DrawLatex(510,90,"#bar{u}");
  t.DrawLatex(510,40,"d");
  t.DrawLatex(283,320,"W^{+}");
  t.DrawLatex(320,170,"g");
  t.DrawLatex(235,210,"V^{*}_{xb}");
  t.DrawLatex(345,210,"V_{xd}");

  canvas->Update();
  canvas->Print("pipi_peng.eps");
}

kpi_peng()
{
  TCanvas *canvas = new TCanvas("canvas","",600, 350);
  gPad->SetFillColor(10);

  canvas->Range(0, 0, 600, 350);

  gStyle->SetLineWidth(2);

  TArrow *bbar1 = new TArrow(100, 250, 400, 250, 0.03, "");
  bbar1->Draw();
  TArrow *bbar2 = new TArrow(400, 250, 500, 250, 0.03, "-<-");
  bbar2->Draw();

  TArrow *d1 = new TArrow(100, 50, 400, 50, 0.03, "");
  d1->Draw();
  TArrow *d2 = new TArrow(400, 50, 500, 50, 0.03, "->-");
  d2->Draw();

  TArc *w = new TArc(300, 250, 50, 0, 180);
  w->SetLineStyle(7);
  w->Draw();
  bbar1->Draw();

  TCurlyLine *gluon = new TCurlyLine(300, 250, 400, 150);
  gluon->Draw();

  TArrow *d3 = new TArrow(400, 150, 500, 200, 0.03, "->-");
  d3->Draw();
  TArrow *d4 = new TArrow(400, 150, 500, 100, 0.03, "-<-");
  d4->Draw();

  TLatex t;
  t.SetTextSize(0.09);
  t.DrawLatex(20,140,"B^{0}");
  t.DrawLatex(70,240,"#bar{b}");
  t.DrawLatex(70,40,"d");
  t.DrawLatex(550,210,"K^{+}");
  t.DrawLatex(510,240,"#bar{s}");
  t.DrawLatex(510,190,"u");
  t.DrawLatex(550,60,"#pi^{-}");
  t.DrawLatex(510,90,"#bar{u}");
  t.DrawLatex(510,40,"d");
  t.DrawLatex(283,320,"W^{+}");
  t.DrawLatex(320,170,"g");
  t.DrawLatex(235,210,"V^{*}_{xb}");
  t.DrawLatex(345,210,"V_{xs}");

  canvas->Update();
  canvas->Print("kpi_peng.eps");
}

kpi_tree()
{
  TCanvas *canvas = new TCanvas("canvas","",600, 350);
  gPad->SetFillColor(10);

  canvas->Range(0, 0, 600, 350);

  gStyle->SetLineWidth(2);

  TArrow *bbar1 = new TArrow(100, 150, 400, 150, 0.03, "");
  bbar1->Draw();
  TArrow *bbar2 = new TArrow(400, 150, 500, 150, 0.03, "-<-");
  bbar2->Draw();

  TArrow *d1 = new TArrow(100, 50, 400, 50, 0.03, "");
  d1->Draw();
  TArrow *d2 = new TArrow(400, 50, 500, 50, 0.03, "->-");
  d2->Draw();

  TLine *w = new TLine(300, 150, 400, 250);
  w->SetLineStyle(7);
  w->Draw();

  TArrow *d3 = new TArrow(400, 250, 500, 300, 0.03, "->-");
  d3->Draw();
  TArrow *d4 = new TArrow(400, 250, 500, 200, 0.03, "-<-");
  d4->Draw();

  TLatex t;
  t.SetTextSize(0.09);
  t.DrawLatex(20,90,"B^{0}");
  t.DrawLatex(70,140,"#bar{b}");
  t.DrawLatex(70,40,"d");
  t.DrawLatex(550,240,"K^{+}");
  t.DrawLatex(510,290,"u");
  t.DrawLatex(510,190,"#bar{s}");
  t.DrawLatex(550,90,"#pi^{-}");
  t.DrawLatex(510,140,"#bar{u}");
  t.DrawLatex(510,40,"d");
  t.DrawLatex(320,210,"W^{+}");
  t.DrawLatex(290,110,"V^{*}_{ub}");
  t.DrawLatex(375,275,"V_{us}");

  canvas->Update();
  canvas->Print("kpi_tree.eps");
}

kk_W()
{
  TCanvas *canvas = new TCanvas("canvas","",600, 350);
  gPad->SetFillColor(10);

  canvas->Range(0, 0, 600, 350);

  gStyle->SetLineWidth(2);

  TArrow *bbar1 = new TArrow(100, 275, 400, 275, 0.03, "");
  bbar1->Draw();
  TArrow *bbar2 = new TArrow(400, 275, 500, 275, 0.03, "-<-");
  bbar2->Draw();

  TArrow *d1 = new TArrow(100, 75, 400, 75, 0.03, "");
  d1->Draw();
  TArrow *d2 = new TArrow(400, 75, 500, 75, 0.03, "->-");
  d2->Draw();

  TLine *w = new TLine(300, 75, 300, 275);
  w->SetLineStyle(7);
  w->Draw();

  TArrow *d3 = new TArrow(400, 175, 500, 225, 0.03, "->-");
  d3->Draw();
  TArrow *d4 = new TArrow(400, 175, 500, 125, 0.03, "-<-");
  d4->Draw();

  TLatex t;
  t.SetTextSize(0.09);
  t.DrawLatex(20,165,"B^{0}");
  t.DrawLatex(70,265,"#bar{b}");
  t.DrawLatex(70,65,"d");
  t.DrawLatex(550,237,"K^{-}");
  t.DrawLatex(510,265,"#bar{u}");
  t.DrawLatex(510,215,"s");
  t.DrawLatex(550,87,"K^{+}");
  t.DrawLatex(510,115,"#bar{s}");
  t.DrawLatex(510,65,"u");
  t.DrawLatex(255,165,"W^{+}");
  t.DrawLatex(280,290,"V^{*}_{ub}");
  t.DrawLatex(280,40,"V_{ud}");

  canvas->Update();
  canvas->Print("kk_W.eps");
}

iso_anal()
{
  TCanvas *canvas = new TCanvas("canvas","",600, 400);
  gPad->SetFillColor(10);

  canvas->Range(0, 0, 600, 400);

  gStyle->SetLineWidth(3);

  TArrow *apm = new TArrow(10, 10, 200, 390, 0.03, "");
  apm->SetLineColor(kBlue);
  apm->Draw();

  TArrow *ap0 = new TArrow(10, 10, 590, 50, 0.03, "");
  //ap0->SetLineColor(6);
  ap0->Draw();

  TArrow *a00 = new TArrow(200, 390, 590, 50, 0.03, "");
  a00->SetLineColor(kBlue);
  a00->Draw();

  TArrow *apmb = new TArrow(10, 10, 500, 300, 0.03, "");
  apmb->SetLineColor(kRed);
  apmb->Draw();

  TArrow *a00b = new TArrow(500, 300, 590, 50, 0.03, "");
  a00b->SetLineColor(kRed);
  a00b->Draw();

  TArrow *apmbr = new TArrow(10, 10, 340, 350, 0.03, "");
  apmbr->SetLineStyle(kDashed);
  //apmbr->Draw();

  TArc *phi2 = new TArc(10, 10, 90, 31, 63);
  phi2->Draw("only");

  TArc *k = new TArc(10, 10, 150, 5, 45);
  //k->Draw("only");
  phi2->Draw("only");

  apm->Draw();
  apmb->Draw();
  ap0->Draw();
  //apmbr->Draw();

  TLatex t;
  t.SetTextSize(0.1);
  t.SetTextAngle(50);
  //t.DrawLatex(100,125,"#kappa=2#Delta#phi_{2}");
  t.DrawLatex(90,80,"2#Delta#phi_{2}");
  t.SetTextAngle(0);
  t.DrawLatex(15,200,"#frac{1}{#sqrt{2}}A_{+-}");
  t.DrawLatex(250,350,"A_{00}");
  t.DrawLatex(245,210,"#frac{1}{#sqrt{2}}#bar{A}_{+-}");
  t.DrawLatex(545,190,"#bar{A}_{00}");
  t.DrawLatex(250,53,"A_{+0} = #bar{A}_{-0}");
  //t.DrawLatex(150,70,"#omega");

  canvas->Update();
  canvas->Print("iso_anal.eps");
}

